Non-Asymptotic Bounds for the $\ell_{\infty}$ Estimator in Linear Regression with Uniform Noise

The Chebyshev or $\ell_{\infty}$ estimator is an unconventional alternative to the ordinary least squares in solving linear regressions. It is defined as the minimizer of the $\ell_{\infty}$ objective function \begin{align*} \hat{\boldsymbol{\beta}} := \arg\min_{\boldsymbol{\beta}} \|\boldsymbol{Y} - \mathbf{X}\boldsymbol{\beta}\|_{\infty}. \end{align*} The asymptotic distribution of the Chebyshev estimator under fixed number of covariates was recently studied (Knight, 2020), yet finite sample guarantees and generalizations to high-dimensional settings remain open. In this paper, we develop non-asymptotic upper bounds on the estimation error $\|\hat{\boldsymbol{\beta}}-\boldsymbol{\beta}^*\|_2$ for a Chebyshev estimator $\hat{\boldsymbol{\beta}}$, in a regression setting with uniformly distributed noise $\varepsilon_i\sim U([-a,a])$ where $a$ is either known or unknown. With relatively mild assumptions on the (random) design matrix $\mathbf{X}$, we can bound the error rate by $\frac{C_p}{n}$ with high probability, for some constant $C_p$ depending on the dimension $p$ and the law of the design. Furthermore, we illustrate that there exist designs for which the Chebyshev estimator is (nearly) minimax optimal. On the other hand we also argue that there exist designs for which this estimator behaves sub-optimally in terms of the constant $C_p$'s dependence on $p$. In addition we show that "Chebyshev's LASSO" has advantages over the regular LASSO in high dimensional situations, provided that the noise is uniform. Specifically, we argue that it achieves a much faster rate of estimation under certain assumptions on the growth rate of the sparsity level and the ambient dimension with respect to the sample size.

==> figs/high_d_sim.R <==
library(gurobi)
library(glmnet)

# just linear regression with errors between some interval
n <- 600
s <- 4
p <- 1000 + s
u <- 5
beta <- c(rep(1,s/2), rep(-1,s/2), rep(0,p-s))

chebyshevslasso <- c()
lasso <- c()

for(sim in 1:100){

# Sigma will be identity
  X <- matrix(rnorm(n*p), nrow = n)
  eps <- runif(n,-u,u)
  Y <- X%*%beta + eps
  
  
  tun <- c()
  for(lambda in seq(.1,2,length.out = 6)*sqrt(log(p)/n**(.4))){
    f.obj <- c(1,rep(lambda, 2*p))
    
    f.con <- rbind(rbind(cbind(-1,X,-X), cbind(1,X,-X)))
    
    f.dir <- c(rep("<=", n), rep(">=",n))
    
    f.rhs <- c(Y,Y)
    
    #l <- lp("min", f.obj, f.con, f.dir, f.rhs)
    
    model <- list()
    model$obj <- f.obj#c(rep(0, n**2), c(cur,-cur))
    model$A <- f.con
    model$sense <- f.dir
    model$rhs <- f.rhs
    model$modelsense <- "min"
    #model$vtype      <- "B"
    
    l <- gurobi(model, list(OutputFlag=0, NumericFocus=3))$x#lp("max", f.obj, f.con, f.dir, f.rhs)
    
    #sol <- l$solution[2:(p+1 + 1000)] - l$solution[(p+2 + 1000):(2*(p + 1000)+1)]
    sol <- l[2:(p+1 )] - l[(p+2 ):(2*(p )+1)]
    tun <- c(tun,sum(abs((sol - beta))))
  }
  chebyshevslasso <- c(chebyshevslasso, min(tun))
  
  
  
  test <- cv.glmnet(X,Y)
  lasso <- c(lasso, min(sapply(1:100, function(i)sum(abs(test$glmnet.fit$beta[,i] - beta)))))

}

write.csv(cbind(chebyshevslasso, lasso), file = "/Users/mneykov/Dropbox/ChebyshevEstimator/n600s4p10004.csv")



